Volume Dependence of N-Body Bound States

We derive the finite-volume correction to the binding energy of an N-particle quantum bound state in a cubic periodic volume. Our results are applicable to bound states with arbitrary composition and total angular momentum, and in any number of spatial dimensions. The only assumptions are that the interactions have finite range. The finite-volume correction is a sum of contributions from all possible breakup channels. In the case where the separation is into two bound clusters, our result gives the leading volume dependence up to exponentially small corrections. If the separation is into three or more clusters, there is a power-law factor that is beyond the scope of this work, however our result again determines the leading exponential dependence. We also present two independent methods that use finite-volume data to determine asymptotic normalization coefficients. The coefficients are useful to determine low-energy capture reactions into weakly bound states relevant for nuclear astrophysics. Using the techniques introduced here, one can even extract the infinite-volume energy limit using data from a single-volume calculation. The derived relations are tested using several exactly solvable systems and numerical examples. We anticipate immediate applications to lattice calculations of hadronic, nuclear, and cold atomic systems.

==> anc/Generator.hs <==
{- Generator.hs: Automatic code generation for discretized few-body
 -               calculations in finite periodic boxes.
 -
 - Copyright (C) 2016-2017 Sebastian Koenig and Dean Lee.
 -
 - Last updated: Jan 5, 2017
 - 
 - While the code below has been thoroughly tested, no guarantee is given that
 - it is free of errors or will be fit for a desired purpose.
 -
 - Permission to use the code as basis for further scientific work is granted
 - under the conditions that:
 -
 - (a) An attribution to the original code is made in the published work,
 -     preferably by citing:
 -     S. Koenig and D. Lee, "Volume Dependence of N-Body Bound States."
 -
 - (b) The derived or extended program code is made available together with
 -     the new published work, under the same or compatible conditions as given
 -     here.
 -}

import System.Environment
import Control.Monad
import Data.List
import Data.Ord
import Data.Ratio

-- Basic settings controlling the code generation:

base_vector_name = "r"
base_coord_name  = "x"
base_diff_name   = "d"

lattice_size     = "L"

mass_name        = "m"
h_name           = "h"

factor_name      = "f"

coeff_name       = "c"
range_name       = "R"
potential_name   = "V"

hamiltonian_name = "H"

options_name     = "O"

default_dim      = 1
default_nbody    = 3
default_size     = 4

default_factor   = 1
default_order    = 2

default_mass     = 1

default_range    = 1.0
default_coeff    = -1.0

default_neigs    = 4
default_maxiter  = 10000;

-- This generates the basic setup to run the code:

generate_basic_setup :: Int -> Int -> String

generate_basic_setup l f = "format long" ++ "\n"
    ++ "\n"
    ++ factor_name ++ " = " ++ show f ++ ";\n"
    ++ "\n"
    ++ lattice_size ++ " = " ++ show l ++ " * " ++ factor_name ++ ";\n"
    ++ "\n"
    ++ mass_name ++ " = " ++ show default_mass ++ " / " ++ factor_name ++ ";\n"
    ++ h_name ++ " = " ++ "-1/(2.0*" ++ mass_name ++ ")" ++ ";\n"

-- Setting up potentials is simple:

generate_potentials :: [Double] -> [Double] -> String

generate_potentials coeffs ranges = 
  let
    rr (i,r) = range_name ++ show i ++ " = " ++ show r ++ " * " ++ factor_name
    cc (i,c) = coeff_name ++ show i ++ " = " ++ show c ++ " / " ++ factor_name
  in (intercalate ";\n" $ map rr (zip [2 ..] ranges)) ++ ";\n"
    ++ "\n"
    ++ (intercalate ";\n" $ map cc (zip [2 ..] coeffs)) ++ ";\n"
    ++ "\n"
    ++ (intercalate ";\n" $ map v_gauss [2 .. length coeffs + 1]) ++";"
  where
    mkpot n v =
      let ds = map (\i -> base_diff_name ++ show i ++ "_sqr") [1 .. np]
            where np = product [1 .. n] `div` (2 * product [1 .. n - 2])
          r2 = range_name ++ show n ++ "^2"
      in potential_name ++ show n
        ++ " = " ++ "@(" ++ intercalate "," ds ++ ")"
        ++ " " ++ coeff_name ++ show n ++ concatMap (v r2) ds
    v_gauss n = mkpot n (\r2 d2 -> "...\n .* exp(-" ++ d2 ++ "/" ++ r2 ++ ")")

{- We need (n-1) d-dimensional relative coordinates,
 - which we describe by two indices: (Particle, Direction).
 - 
 - All distances are measured w.r.t. the last particle.
 -}

type Coord = (Int, Int)

-- Names are straightforward...

coord_name :: Coord -> String
coord_name (i, j) = base_coord_name ++ show i ++ "_" ++ show j

-- ...as is the generation of all relevant pairs:

generate_coords :: Int -> Int -> [Coord]
generate_coords n d = (,) <$> [1 .. n - 1] <*> [1 .. d]

-- This generates our base coordinate vector:

generate_base_vector n d = 
  let def = "[0:" ++ lattice_size ++ "^" ++ (show $ (n - 1) * d) ++ "-1" ++ "]"
  in base_vector_name ++ " = " ++ def ++ ";"

{- We now want to generate index maps for each coordinate.
 - To do so, we need the coordinate itself and as well as a list of
 - all its predecessors.
 -
 - We wrap this in a recursive data type and generate it from the list
 - of all coordinates.
 -
 - We also store the rank of each coordinate, i.e., its associated power of
 - L in the overall L^((n-1)*d) dimensional space.
 -}

data CoordDef = CoordDef { this :: Coord, rank :: Int, preds :: [CoordDef] }

-- Some helper functions are defined here for later use:

get_name :: CoordDef -> String
get_name cd = coord_name . this $ cd

get_rank :: CoordDef -> String
get_rank cd = show . rank $ cd

-- This generates the definitions recursively:

generate_definitions :: [Coord] -> [CoordDef]

generate_definitions cs = reverse $ gen (reverse cs) (length(cs) - 1)
  where
    gen [] _ = []
    gen (c:cs) r = [CoordDef c r p] ++ p where p = gen cs (r - 1)

-- Now we can use this data type to generate code for the index maps:

generate_index_map :: CoordDef -> String

generate_index_map cd =
  let r = process_preds $ reverse $ preds cd
  in get_name cd ++ " = "
    ++ "mod(" ++ "(" ++ r ++ ")"
    ++ "/" ++ lattice_size ++ "^" ++ get_rank cd
    ++ "," ++ lattice_size
    ++ ")" ++ ";"
  where
    process_preds [] = base_vector_name
    process_preds (cd:cds) =
      let current = get_name cd ++ "*" ++ lattice_size ++ "^" ++ get_rank cd
      in process_preds cds ++ "-" ++ current

{- Next up are relative differences that are needed to generate discretized
 - derivatives for the kinetic-energy terms.
 -
 - We start with a helper function for pairs of (relative) coordinates.
 - The simple case is when the same coordinate appears twice, such that
 - its absolute value directly describes the separation of a pair of
 - particles.  Otherwise, we subtract the two coordinates in the pair.
 -}

type CoordPair = (Coord, Coord)

make_single_diff :: CoordPair -> String

make_single_diff (p1, p2) =
  let d = diff p1 p2
  in "min("
    ++ d ++ ".^2"
    ++ "," ++ "(" ++ lattice_size ++ "-" ++ d ++ ")" ++ ".^2"
    ++ ")"
  where diff p1 p2
          | p1 == p2  = "mod("
              ++ coord_name p1
              ++ "," ++ lattice_size
              ++ ")"
          | otherwise = "mod("
              ++ coord_name p1 ++ "-" ++ coord_name p2
              ++ "," ++ lattice_size
              ++ ")"

{- We need to calculate this for all directions of each pair, so now we have
 - identify all possible pairs.
 -
 - The key is to avoid double counting by making sure that from all possible
 - combinations we keep only pairs where the spatial direction is the same
 - and the first coordinate index is greater or equal to the second one.
 -}

get_pairs :: [Coord] -> [CoordPair]

get_pairs coords = filter f $ (,) <$> coords <*> coords
  where f (p1, p2) = (fst p1 >= fst p2 && snd p1 == snd p2)

{- At this point, it is natural to introduce pairs of particles, which we
 - extract from pairs of relative coordinates.  This procedure is tied to our
 - convention of measuring all relative distances compared to the last
 - (i.e., n-th) particle.
 -}

type PartPair = (Int, Int)

part_pair :: Int -> CoordPair -> PartPair

part_pair n (p1, p2) = get_parts (fst p1, fst p2)
  where
    get_parts (a, b)
      | a == b    = (a, n)
      | otherwise = (b, a)

pair_name :: PartPair -> String
pair_name (i,j) = show i ++ show j

-- Now we use this to group the coordinate pairs:

group_pairs :: Int -> [CoordPair] -> [[CoordPair]]

group_pairs n ps = groupBy eq $ sortBy ord ps
  where
    ord p1 p2 = compare (part_pair n p1) (part_pair n p2)
    eq p1 p2 = ord p1 p2 == EQ

-- Small helper function used repeatedly in the following:

add_parts :: [String] -> String
add_parts parts = intercalate " ...\n + " parts

-- Finally, we generate the relative distance (squared) for each group:

diff_name :: PartPair -> String
diff_name p = base_diff_name ++ pair_name p ++ "_sqr"

generate_difference :: Int -> [CoordPair] -> String

generate_difference n ps = name
    ++ " = "
    ++ add_parts (map make_single_diff ps)
    ++ ";"
  where name = diff_name (part_pair n $ head ps)

{- The following generates finite-difference coeffients for the k-th order
 - second derivative.
 -
 - We construct the matrix for the linear equation system definining the
 - coefficients and then solve it with a minimalistic version of Gauss
 - elimination.
 -}

type Frac = Ratio Int

type Vector = [Frac]
type Matrix = [Vector]

gauss :: Matrix -> [Vector]

gauss m = [head $ iterate (sub . elim_step) m !! i | i <- [0 .. length m - 1]]
  where
    sub (_:rs) = map tail rs
    elim_step (r:rs) = r:(map (subtract r) rs)
    subtract r@(x:_) s@(y:_) = zipWith ((+) . (* (-y / x))) r s

solve :: [Vector] -> Vector

solve m = head $ iterate back_step (reverse $ map tail m) !! (length m - 1)
  where back_step (x:y:rs) = [(last y - sum (zipWith (*) (init y) x)):x] ++ rs

-- Now we can easily describe the derivative:

coeff_d2 :: Int -> [(Int, Frac)]

coeff_d2 k = zip [-k `div` 2 .. ] (solve $ gauss $ mat)
  where mat = let coeff i j = (j - k `div` 2) ^ i % product [1 .. i]
                  delta i j = if i == j then 1 else 0
              in [[coeff i j | j <- [0 .. k]] ++ [delta i 2] | i <- [0 .. k]]

{- We need shifted index maps to implement the derivatives.
 -
 - We handle each relative coordinate, plus one additional one that corresponds
 - to shifting all others into the opposite direction.
 - 
 - NOTE: There is no double-counting for the two-body case because all
 - derivatives are defined directly with the particle mass, not with the
 - two-body reduced mass.
 -}

shift_name :: Coord -> Int -> String

shift_name c step = base_vector_name
  ++ "_" ++ coord_name c
  ++ "_" ++ (if step > 0 then "p" else "m") ++ (show $ abs step)

generate_shifted_vector :: Int -> [CoordDef] -> (Int, Coord) -> String

generate_shifted_vector n defs (step, coord) = shift_name coord step
    ++ " = " ++ add_parts (reverse $ map make_part defs) ++ ";"
  where
    list (i, j) = if i < n then [(i, j)] else [(k, j) | k <- [1 .. n - 1]]
    sign (i, j) = if i < n then 1 else -1
    make_part cd =
      let
        current = get_name cd
        this_step = sign coord * step
        shift = (if this_step > 0 then "+" else "-") ++ (show $ abs step)
      in (
        if (this cd `elem` list coord)
        then "mod(" ++ current ++ shift ++ "," ++ lattice_size ++ ")"
        else current
      ) ++ "*" ++ lattice_size ++ "^" ++ get_rank cd

{- Finally, we can assemble the Hamiltonian as the sum of kinetic and potential
 - terms.  This is all very straightforward at this point.}
 -}

type PartTuple = [Int]

make_potential :: Int -> Int -> PartTuple -> String

make_potential n d tup = let
    nbody = length tup
    size = lattice_size ++ "^" ++ (show $ d * (n - 1))
  in "spdiags("
    ++ potential_name ++ show nbody
    ++ "(" ++ intercalate "," (map diff_name $ make_pairs tup) ++ ")'"
    ++ "," ++ "0"
    ++ "," ++ size ++ "," ++ size
    ++ ")"
  where
    make_pairs (i:is) = zip (repeat i) is ++ make_pairs is
    make_pairs _      = []

make_derivative :: [(Int, Frac)] -> Coord -> String

make_derivative deriv coord = add_parts (map part deriv)
  where 
    part (step, coeff) = 
      let r   = base_vector_name
          rs  = if step /= 0 then shift_name coord step else r
          num = numerator coeff
          den = denominator coeff
          ns  = if num /= 1 then show_safe num ++ " * " else ""
          ds  = if den > 1 then " / " ++ (show_safe den) else ""
      in ns ++ "sparse(" ++ rs ++ "+1," ++ r ++ "+1," ++ h_name ++ ")" ++ ds
      where show_safe x
              | x < 0     = "(" ++ show x ++ ".0" ++ ")"
              | otherwise = show x ++ ".0"

generate_hamiltonian
  :: Int -> Int -> [(Int, Frac)] -> [Coord] -> String

generate_hamiltonian n d deriv coords = hamiltonian_name
  ++ " = " ++ add_parts ((map (make_potential n d) tups) ++ kin) ++ ";"
  where
    tups = concat $ tail $ take n $ iterate (next n) (fmap pure [1 .. n])
    next n ts = 
      let add_next n tup = map (\i -> tup ++ [i]) [last tup + 1 .. n]
      in concatMap (add_next n) ts
    kin = map (make_derivative deriv) coords

-- Final step: diagonalize!

generate_diagonalization :: Int -> Int -> String

generate_diagonalization neigs maxiter = opts
    ++ "\n"
    ++ factor_name ++ " * "
    ++ "eigs("
    ++ hamiltonian_name
    ++ "," ++ show neigs
    ++ "," ++ "'SA'"
    ++ "," ++ options_name
    ++ ")"
  where opts = options_name ++ ".maxiter = " ++ show maxiter ++ ";\n"

{- The main program just outputs everything.
 -
 - Adjustable options are read from the command line.
 -}

main = do
  opts <- getArgs
  let d = read_int $ get_value "-d" opts $ show default_dim
  let n = read_int $ get_value "-n" opts $ show default_nbody
  let l = read_int $ get_value "-L" opts $ show default_size
  let c = read_dbl $ get_value "-c" opts $ show default_coeff
  let r = read_dbl $ get_value "-R" opts $ show default_range
  let f = read_int $ get_value "-f" opts $ show default_factor
  let k = read_int $ get_value "-k" opts $ show default_order
  let vs = read_pairs "--V" [2 .. n] opts ([show (c,r)] ++ repeat "(0,1)")
  let neigs = read_int $ get_value "--neigs" opts $ show default_neigs
  let maxiter = read_int $ get_value "--maxiter" opts $ show default_maxiter
  putStrLn $ "% d = " ++ show d ++ ", n = " ++ show n
  newline
  putStrLn $ generate_basic_setup l f
  let cs = map fst vs
  let rs = map snd vs
  putStrLn $ generate_potentials cs rs
  newline
  putStrLn $ generate_base_vector n d
  newline
  let coords = generate_coords n d
  let defs = generate_definitions coords
  mapM putStrLn (map generate_index_map defs)
  newline
  let diffs = group_pairs n $ get_pairs coords
  mapM putStrLn (map (generate_difference n) diffs)
  newline
  let deriv = coeff_d2 k
  let steps = filter (/= 0) (map fst deriv)
  let coords' = coords ++ ((,) <$> [n] <*> [1 .. d])
  let shifts = (,) <$> steps <*> coords'
  mapM putStrLn (map (generate_shifted_vector n defs) shifts)
  newline
  putStrLn $ generate_hamiltonian n d deriv coords'
  newline
  putStrLn $ generate_diagonalization neigs maxiter
  where 
    get_value name opts def = case (elemIndex name opts) of
      Just i  -> opts !! (i + 1)
      Nothing -> def
    get_flag name opts = case (elemIndex name opts) of
      Just _  -> True
      Nothing -> False
    read_int a = read a :: Int
    read_dbl a = read a :: Double
    read_pairs v ns opts defs =
      map (read :: String -> (Double, Double)) $ map (
        \n -> "(" ++ get_value (v ++ show n) opts (defs !! (n - 2)) ++ ")"
      ) ns
    newline = putStrLn ""

